Can the intergalactic medium cause a rapid drop in Lyman alpha emission at z>6?

The large cross-section of the Lyman alpha (Lya) line makes it a sensitive probe of the ionization state of the intergalactic medium (IGM). Here we present the most complete study to date of the IGM Lya opacity, and its application to the redshift evolution of the 'Lya fraction', i.e. the fraction of color-selected galaxies with a detectable Lya emission line. We use a tiered approach, which combines large-scale semi-numeric simulations of reionization with moderate-scale hydrodynamic simulations of the ionized IGM. This allows us to simultaneously account for evolution in both: (i) the opacity from an incomplete (patchy) reionization, parameterized by the filling factor of ionized regions, Q_HII; and (ii) the opacity from self-shielded systems in the ionized IGM, parameterized by the average photo-ionization rate inside HII regions, \Gamma. In contrast to recent empirical models, attenuation from patchy reionization has a unimodal distribution along different sightlines, while attenuation from self-shielded systems is more bimodal. We quantify the average IGM transmission in our (Q_HII, \Gamma) parameter space, which can easily be used to interpret new data sets. Using current observations, we predict that the Lya fraction cannot drop by more than a factor of ~2 with IGM attenuation alone, even for HII filling factors as low as Q_HII>0.1. Larger changes in the Lya fraction could result from a co-evolution with galaxy properties. Marginalizing over \Gamma, we find that current observations constrain Q_HII < 0.6 at z=7 [68% confidence level (C.L.)]. However, all of our parameter space is consistent with observations at 95% C.L., highlighting the need for larger observational samples at z >= 6.

==> Plots/plot_Lya_frac_Faint.py <==
#!/usr/bin/env python

from matplotlib.mlab import griddata
import matplotlib.pyplot as plt
import numpy as np
from pylab import *

############################## Gaussian at 100km/s
# read in the data from file
num_col = 4;
file_name='../../Output_files/Trans_ratio_GausC0_GausW100_UVcut-20.25'
with open(file_name, 'r') as f:
  read_data = f.read()
read_data=read_data.split('\n')
data=np.zeros((num_col,len(read_data)-1))
for i in xrange(len(read_data)-1):
  stringa=read_data[i].split('\t')
  for j in xrange(num_col):
#    print stringa[j]
    data[j,i]=float(stringa[j])

# parse the data
QHII = data[0,:]
lGamma = np.log10(data[1,:])
T_ratio = data[3,:]


#interpolate onto a grid
numX = 20
numY = 20
minX = np.min(QHII)
maxX = np.max(QHII)
minY = np.min(lGamma)
maxY = np.max(lGamma)
Xvec = np.linspace(minX,maxX,numX)
Yvec = np.linspace(minY,maxY,numY)
[X,Y]=np.meshgrid(Xvec,Yvec)
T_F = griddata(QHII, lGamma, T_ratio, X, Y) #2d field
Z = T_F

# now plot contour plot
MIN = 0.15
MAX = 0.7
NUM_TICKS = 12
TICK_SPACING  = (MAX-MIN)/100.0  ##CHANGED HERE FROM 50 to 1000
levels = np.arange(MIN, MAX, TICK_SPACING)
tick_arry = np.linspace(MIN, MAX, NUM_TICKS)
cmap = plt.cm.rainbow_r

fig = plt.figure()#figsize=(10,7))
axContour = plt.axes([0.1,0.1,0.93,0.8])
axContour.yaxis.tick_left()
CS1 = axContour.contourf(X, Y, Z, levels, cmap = plt.cm.get_cmap(cmap, len(levels)-1))
cbar = plt.colorbar(CS1, ticks=tick_arry, pad = 0.05)
cbar.set_label(r'$f(REW>25\AA)$', fontsize=20, rotation=-90, labelpad=40)

tick_locs = [-2, -1.69897, -1.52287874528, -1.30102999566, -1.0, -0.69897]
tick_lbls = [0.01, 0.02, 0.03, 0.05, 0.1, 0.2]
plt.yticks(tick_locs, tick_lbls,fontsize=18)

plt.xlabel(r'Q$_{\rm HII}$', fontsize=20)
plt.ylabel(r'$\langle \Gamma_{12} \rangle_{\rm HII}$', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
plt.title(r'M$_{\rm UV} > -20.25$, $\langle \Delta v_{\rm intr} \rangle =0$km/s', fontsize=20)
plt.text(0.83, -0.9, 'ruled out at 1$\sigma$', color='w', weight='bold', fontsize=16, rotation=-60)


plt.gcf().set_rasterized(True)

# add observational contours
#plt.scatter(0.19,y,s=dx,marker='s')
levels = [0.29]
CS2 = plt.contour(X, Y, T_F, levels, linewidths=3, colors='k', linestyles='solid')
plt.clabel(CS2, fmt = '%3.2f', colors='k', fontsize=16)

levels = [0.04, 0.49]
CS2 = plt.contour(X, Y, T_F, levels, linewidths=2, colors='k', linestyles='dashed')
plt.clabel(CS2, fmt = '%3.2f', colors='k', fontsize=16)

#levels = [0.55]
#CS2 = plt.contour(X, Y, T_F, levels, linewidths=2, colors='k', linestyles='dotted')
#plt.clabel(CS2, fmt = '%3.2f', colors='k', fontsize=16)

#save to file
plt.savefig('Lya_fraction_GausC0_GausW100_Faint.pdf', bbox_inches='tight')



############################## Gaussian at 200km/s
# read in the data from file
num_col = 4;
file_name='../../Output_files/Trans_ratio_GausC200_GausW100_UVcut-20.25'
with open(file_name, 'r') as f:
  read_data = f.read()
read_data=read_data.split('\n')
data=np.zeros((num_col,len(read_data)-1))
for i in xrange(len(read_data)-1):
  stringa=read_data[i].split('\t')
  for j in xrange(num_col):
#    print stringa[j]
    data[j,i]=float(stringa[j])

# parse the data
QHII = data[0,:]
lGamma = np.log10(data[1,:])
T_ratio = data[3,:]


#interpolate onto a grid
numX = 20
numY = 20
minX = np.min(QHII)
maxX = np.max(QHII)
minY = np.min(lGamma)
maxY = np.max(lGamma)
Xvec = np.linspace(minX,maxX,numX)
Yvec = np.linspace(minY,maxY,numY)
[X,Y]=np.meshgrid(Xvec,Yvec)
T_F = griddata(QHII, lGamma, T_ratio, X, Y) #2d field
Z = T_F

# now plot contour plot
MIN = 0.15
MAX = 0.7
NUM_TICKS = 12
TICK_SPACING  = (MAX-MIN)/100.0  ##CHANGED HERE FROM 50 to 1000
levels = np.arange(MIN, MAX, TICK_SPACING)
tick_arry = np.linspace(MIN, MAX, NUM_TICKS)
cmap = plt.cm.rainbow_r

fig = plt.figure()#figsize=(10,7))
axContour = plt.axes([0.1,0.1,0.93,0.8])
axContour.yaxis.tick_left()
CS1 = axContour.contourf(X, Y, Z, levels, cmap = plt.cm.get_cmap(cmap, len(levels)-1))
cbar = plt.colorbar(CS1, ticks=tick_arry, pad = 0.05)
cbar.set_label(r'$f(REW>25\AA)$', fontsize=20, rotation=-90, labelpad=40)

tick_locs = [-2, -1.69897, -1.52287874528, -1.30102999566, -1.0, -0.69897]
tick_lbls = [0.01, 0.02, 0.03, 0.05, 0.1, 0.2]
plt.yticks(tick_locs, tick_lbls,fontsize=18)

plt.xlabel(r'Q$_{\rm HII}$', fontsize=20)
plt.ylabel(r'$\langle \Gamma_{12} \rangle_{\rm HII}$', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
plt.title(r'M$_{\rm UV} > -20.25$, $\langle \Delta v_{\rm intr} \rangle =200$km/s', fontsize=20)
plt.text(0.83, -0.9, 'ruled out at 1$\sigma$', color='w', weight='bold', fontsize=16, rotation=-60)


plt.gcf().set_rasterized(True)

# add observational contours
#plt.scatter(0.19,y,s=dx,marker='s')
levels = [0.29]
CS2 = plt.contour(X, Y, T_F, levels, linewidths=3, colors='k', linestyles='solid')
plt.clabel(CS2, fmt = '%3.2f', colors='k', fontsize=16)

levels = [0.04, 0.49]
CS2 = plt.contour(X, Y, T_F, levels, linewidths=2, colors='k', linestyles='dashed')
plt.clabel(CS2, fmt = '%3.2f', colors='k', fontsize=16)

#levels = [0.55]
#CS2 = plt.contour(X, Y, T_F, levels, linewidths=2, colors='k', linestyles='dotted')
#plt.clabel(CS2, fmt = '%3.2f', colors='k', fontsize=16)

#save to file
plt.savefig('Lya_fraction_GausC200_GausW100_Faint.pdf', bbox_inches='tight')

############################## Gaussian at 400km/s
# read in the data from file
num_col = 4;
file_name='../../Output_files/Trans_ratio_GausC400_GausW100_UVcut-20.25'
with open(file_name, 'r') as f:
  read_data = f.read()
read_data=read_data.split('\n')
data=np.zeros((num_col,len(read_data)-1))
for i in xrange(len(read_data)-1):
  stringa=read_data[i].split('\t')
  for j in xrange(num_col):
#    print stringa[j]
    data[j,i]=float(stringa[j])

# parse the data
QHII = data[0,:]
lGamma = np.log10(data[1,:])
T_ratio = data[3,:]


#interpolate onto a grid
numX = 20
numY = 20
minX = np.min(QHII)
maxX = np.max(QHII)
minY = np.min(lGamma)
maxY = np.max(lGamma)
Xvec = np.linspace(minX,maxX,numX)
Yvec = np.linspace(minY,maxY,numY)
[X,Y]=np.meshgrid(Xvec,Yvec)
T_F = griddata(QHII, lGamma, T_ratio, X, Y) #2d field
Z = T_F

# now plot contour plot
MIN = 0.15
MAX = 0.7
NUM_TICKS = 12
TICK_SPACING  = (MAX-MIN)/100.0  ##CHANGED HERE FROM 50 to 1000
levels = np.arange(MIN, MAX, TICK_SPACING)
tick_arry = np.linspace(MIN, MAX, NUM_TICKS)
cmap = plt.cm.rainbow_r

fig = plt.figure()#figsize=(10,7))
axContour = plt.axes([0.1,0.1,0.93,0.8])
axContour.yaxis.tick_left()
CS1 = axContour.contourf(X, Y, Z, levels, cmap = plt.cm.get_cmap(cmap, len(levels)-1))
cbar = plt.colorbar(CS1, ticks=tick_arry, pad = 0.05)
cbar.set_label(r'$f(REW>25\AA)$', fontsize=20, rotation=-90, labelpad=40)

tick_locs = [-2, -1.69897, -1.52287874528, -1.30102999566, -1.0, -0.69897]
tick_lbls = [0.01, 0.02, 0.03, 0.05, 0.1, 0.2]
plt.yticks(tick_locs, tick_lbls,fontsize=18)

plt.xlabel(r'Q$_{\rm HII}$', fontsize=20)
plt.ylabel(r'$\langle \Gamma_{12} \rangle_{\rm HII}$', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
plt.title(r'M$_{\rm UV} > -20.25$, $\langle \Delta v_{\rm intr} \rangle =400$km/s', fontsize=20)
plt.text(0.83, -0.9, 'ruled out at 1$\sigma$', color='w', weight='bold', fontsize=16, rotation=-60)

plt.gcf().set_rasterized(True)

# add observational contours
levels = [0.29]
CS2 = plt.contour(X, Y, T_F, levels, linewidths=3, colors='k', linestyles='solid')
plt.clabel(CS2, fmt = '%3.2f', colors='k', fontsize=16)

levels = [0.04, 0.49]
CS2 = plt.contour(X, Y, T_F, levels, linewidths=2, colors='k', linestyles='dashed')
plt.clabel(CS2, fmt = '%3.2f', colors='k', fontsize=16)

#levels = [0.55]
#CS2 = plt.contour(X, Y, T_F, levels, linewidths=2, colors='k', linestyles='dotted')
#plt.clabel(CS2, fmt = '%3.2f', colors='k', fontsize=16)

#save to file
plt.savefig('Lya_fraction_GausC400_GausW100_Faint.pdf', bbox_inches='tight')

